PETRA: Pretrained Evolutionary Transformer for SARS-CoV-2 Mutation Prediction

Since its emergence, SARS-CoV-2 has demonstrated a rapid and unpredictable evolutionary trajectory, characterized by the continual emergence of immune-evasive variants. This poses persistent challenges to public health and vaccine development. While large-scale generative pre-trained transformers (GPTs) have revolutionized the modeling of sequential data, their direct applications to noisy viral genomic sequences are limited. In this paper, we introduce PETRA(Pretrained Evolutionary TRAnsformer), a novel transformer approach based on evolutionary trajectories derived from phylogenetic trees rather than raw RNA sequences. This method effectively mitigates sequencing noise and captures the hierarchical structure of viral evolution. With a weighted training framework to address substantial geographical and temporal imbalances in global sequence data, PETRA excels in predicting future SARS-CoV-2 mutations, achieving a weighted recall@1 of 9.45% for nucleotide mutations and 17.10\% for spike amino-acid mutations, compared to 0.49% and 6.64% respectively for the best baseline. PETRA also demonstrates its ability to aid in the real-time mutation prediction of major clades like 24F(XEC) and 25A(LP.8.1). The code is open sourced on https://github.com/xz-keg/PETra

==> figures/phylogenetic_tree.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Circle, Rectangle
import matplotlib.colors as mcolors

# Set up the figure
plt.figure(figsize=(14, 8))
ax = plt.gca()
ax.set_xlim(0, 9)
ax.set_ylim(0, 8)
ax.axis('off')

# Color palette for different branches
colors = ['#2E86AB', '#A23B72', '#F18F01', '#C73E1D', '#6A994E', '#7B68EE', '#FF6B6B', '#4ECDC4']

# Mutation colors for different mutation IDs - using light colors for black text
mutation_colors = {
    '1': '#FFB3B3', '2': '#87CEEB', '3': '#FFD700', '4': '#FFA07A',
    '5': '#98FB98', '6': '#F0E68C', '7': '#DDA0DD', '8': '#F08080',
    '9': '#FFB6C1', '10': '#B0E0E6', '11': '#E6E6FA', '12': '#90EE90',
    '13': '#FFE4B5', '14': '#FFC0CB', '15': '#AFEEEE', '16': '#FFB6C1',
    '17': '#D8BFD8', '18': '#DEB887', '19': '#FFA07A', '20': '#87CEFA',
    '21': '#FFA07A', '22': '#98FB98', '23': '#F0E68C', '24': '#DDA0DD',
    '25': '#F08080', '26': '#98FB98', '27': '#FFA07A', '28': '#87CEEB'
}

# Phylogenetic tree structure
# Each branch: [x_start, y_start, x_end, y_end, color_index, species, mutation_label, node_label]
branches = [
    # Main trunk to root
    
    # First major split - vertical line to common branching point
    [0.5, 4, 0.5, 4, 3, 'root', None, None],
    
    # From node 1: vertical split to upper and lower regions
    [0.5, 4, 0.5, 6, 3, None, None, None],
    [0.5, 4, 0.5, 2.5, 3, None, None, None],
    
    # Upper branch splits - horizontal segments from vertical line
    [0.5, 6, 1.5, 6, 4, None, 'mutation 1,2', 'node 2'],
    [1.5, 6, 1.5, 6.5, 4, None, None, None],
    [1.5, 6, 1.5, 5.5, 4, None, None, None],
    
    # Lower branch splits - horizontal segments from vertical line
    [0.5, 2.5, 1.5, 2.5, 6, None, 'mutation 7,11', 'node 3'],
    [1.5, 2.5, 1.5, 3.5, 6, None, None,None],
    [1.5, 2.5, 1.5, 1.5, 6, None, None,None],
    
    # Further splits - horizontal segments
    [1.5, 6.5, 3, 6.5, 4,None,'mutation 3,4','node 4'],
    [3, 6.5, 3, 7, 4, None, None,None],
    #[3, 6.5, 3, 6.25, 4, None, None,None],
    [1.5, 5.5, 3.5, 5.5, 5,None,'mutation 11,12,13,14','node 5'],
    [3.5, 5.5, 3.5, 4.5, 5, None, None, None],
    [1.5, 3.5, 3, 3.5, 6, None, 'mutation 3,20,21', 'node 6'],
    [3, 3.5, 3, 4, 6, None, None,None],
    [3, 3.5, 3, 3, 6, None, None,None],
    [1.5, 1.5, 2.5, 1.5, 7, None, 'mutation 15,27', 'node 7'],
    [2.5, 1.5, 2.5, 2, 7, None, None,None],
    [2.5, 1.5, 2.5, 1, 7, None, None,None],
    
    # Terminal branches to sequences - no additional nodes on vertical lines
    [3, 7, 4.5, 7, 4, 'sequence 1', 'mutation 5,6,7', None],
    [3, 6.5, 4.5, 6.5, 4, 'sequence 2', 'mutation 8,9,10', None],
    [3.5, 5.5, 5, 5.5, 5, 'sequence 3', 'mutation 15,16,17', None],
    [3.5, 4.5, 4.5, 4.5, 5, 'sequence 4', 'mutation 18,19', None],
    [3, 4, 4, 4, 6, 'sequence 5', 'mutation 22,23', None],
    [3, 3, 4.5, 3, 6, 'sequence 6', 'mutation 24,25,26', None],
    [2.5, 2, 3.5, 2, 7, 'sequence 7', 'mutation 3,28', None],
    [2.5, 1, 3, 1, 7, 'sequence 8', 'mutation 9', None]
]

# Draw branches with right-angle connections
for i, branch in enumerate(branches):
    x_start, y_start, x_end, y_end, color_idx, species, mutation, node_label = branch
    
    # Draw right-angle connection (horizontal then vertical)
    # First horizontal segment
    ax.plot([x_start, x_end], [y_start, y_start], 
            color=colors[color_idx], linewidth=3, alpha=0.8)
    # Then vertical segment
    ax.plot([x_end, x_end], [y_start, y_end], 
            color=colors[color_idx], linewidth=3, alpha=0.8)
    
    # Draw nodes at horizontal line endpoints only
    if node_label:  # Non-terminal node - only at horizontal endpoints
        circle = Circle((x_end, y_end), 0.06, color=colors[color_idx], alpha=0.9)
        ax.add_patch(circle)
        # Add node label
        ax.text(x_end - 0.3, y_end + 0.1, node_label, fontsize=16, 
                ha='center', va='bottom', fontweight='bold', color='black')
    
    # Add sequence names at terminal nodes
    if species:
        ax.text(x_end + 0.2, y_end, species, fontsize=18, 
                ha='left', va='center', fontweight='bold')
        # Add colored circle at terminal node
        circle = Circle((x_end, y_end), 0.06, color=colors[color_idx], alpha=0.9)
        ax.add_patch(circle)
    
    # Add mutation labels on horizontal edges only
    if mutation:
        # For horizontal segment only
        mid_x_horizontal = (x_start + x_end) / 2
        ax.text(mid_x_horizontal, y_start -0.3, mutation, fontsize=12, 
                ha='center', va='bottom', fontweight='bold', 
                color='black', rotation=0)

# Add mutation trajectory visualization for each sequence
def draw_mutation_trajectory(x_pos, y_pos, mutations, block_width=0.3, block_height=0.3):
    """Draw colorful blocks representing mutation trajectory"""
    if not mutations:
        return
    
    mutation_list = mutations.split(',')
    for i, mutation in enumerate(mutation_list):
        mutation_id = mutation.strip()
        if mutation_id in mutation_colors:
            color = mutation_colors[mutation_id]
            # Draw mutation block
            rect = Rectangle((x_pos + i * block_width, y_pos - block_height/2), 
                           block_width , block_height, 
                           facecolor=color, edgecolor='black', linewidth=0, alpha=0.8)
            ax.add_patch(rect)
            # Add mutation ID text
            ax.text(x_pos + i * block_width + block_width * 0.4, y_pos, mutation_id, 
                   fontsize=12, ha='center', va='center', fontweight='bold')

# Add mutation trajectories for each sequence
sequence_data = [
    (4.5, 7, 'mutation 1,2,3,4,5,6,7'),
    (4.5, 6.5, 'mutation 1,2,3,4,8,9,10'),
    (5, 5.5, 'mutation 1,2,11,12,13,14,15,16,17'),
    (4.5, 4.5, 'mutation 1,2,11,12,13,14,18,19'),
    (4, 4, 'mutation 7,11,3,20,21,22,23'),
    (4.5, 3, 'mutation 7,11,3,20,21,24,25,26'),
    (3.5, 2, 'mutation 7,11,15,27,3,28'),
    (3, 1, 'mutation 7,11,15,27,9')
]

for x_pos, y_pos, mutations in sequence_data:
    # Extract mutation IDs from the mutation string
    import re
    mutation_ids = re.findall(r'\d+', mutations)
    mutation_str = ','.join(mutation_ids)
    draw_mutation_trajectory(x_pos + 1.3, y_pos , mutation_str)

# Add title
#plt.title('Phylogenetic Tree', fontsize=16, fontweight='bold', pad=20)

# Add time scale
time_positions = [0.5,1.5,2.5,3.5,4.5,5.5]
time_labels = ['0','2','4','6','8','10']
for i, (pos, label) in enumerate(zip(time_positions, time_labels)):
    ax.text(pos, 0.3, label, fontsize=11, ha='center', rotation=45)
    #ax.axvline(x=pos, color='gray', alpha=0.3, linestyle='--', linewidth=0.5)

ax.text(2.5, 0.1, 'Number of Mutations', fontsize=14, ha='center', fontweight='bold')

# Add mutation legend
'''
legend_x = 0.5
legend_y = 7.5
ax.text(legend_x, legend_y + 0.5, 'Mutation Legend:', fontsize=10, fontweight='bold')
for i, (mutation_id, color) in enumerate(list(mutation_colors.items())[:16]):  # Show first 16 mutations
    row = i // 4
    col = i % 4
    rect = Rectangle((legend_x + col * 0.8, legend_y - row * 0.3), 0.2, 0.15, 
                   facecolor=color, edgecolor='black', linewidth=0.5)
    ax.add_patch(rect)
    ax.text(legend_x + col * 0.8 + 0.3, legend_y - row * 0.3 + 0.075, mutation_id, 
           fontsize=8, va='center')
'''
# Save the plot
plt.tight_layout()
plt.savefig('phylogenetic_tree.png', dpi=300, bbox_inches='tight')
plt.close()

print("Phylogenetic tree image created as 'phylogenetic_tree.png'")
